Scaling Law of Quantum Confinement in Single-Walled Carbon Nanotubes

Quantum confinement significantly influences the excited states of sub-10 nm single-walled carbon nanotubes (SWCNTs), crucial for advancements in transistor technology and the development of novel opto-electronic materials such as fluorescent ultrashort nanotubes (FUNs). However, the length dependence of this effect in ultrashort SWCNTs is not yet fully understood in the context of the SWCNT exciton states. Here, we conduct excited state calculations using time-dependent density functional theory (TD-DFT) on geometry-optimized models of ultrashort SWCNTs and FUNs, which consist of ultrashort SWCNTs with $sp^3$ defects. Our results reveal a length-dependent scaling law of the $E_{11}$ exciton energy that can be understood through a geometric, dimensional argument, and which departs from the length scaling of a 1D particle-in-a-box. We find that this scaling law applies to ultrashort (6,5) and (6,6) SWCNTs, as well as models of (6,5) FUNs. In contrast, the defect-induced $E_{sp^3}$ transition, which is redshifted from the $E_{11}$ optical gap transition, shows little dependence on the nanotube length, even in the shortest possible SWCNTs. We attribute this relative lack of length dependence to orbital localization around the quantum defect that is installed near the SWCNT edge. Our results illustrate the complex interplay of defects and quantum confinement effects in ultrashort SWCNTs and provide a foundation for further explorations of these nanoscale phenomena.

==> anc/6-5_cnt_22cu_3-21G_b3lyp_optimized.xyz <==
518 
 
 C                -24.04246419    0.79203266    3.65741569
 C                 -9.32665265   -1.31406736    3.56084809
 C                 22.91061131    1.37902512    3.55916916
 C                -10.38251822    2.16494695    3.08572371
 C                -17.98464053   -1.59387632    3.46542393
 C                -17.08687995   -3.22311601   -2.04842869
 C                -22.55219612    3.71481966    0.08237626
 C                  3.89009566   -2.94965424   -2.35153806
 C                 17.39704978   -1.84014679   -3.27969496
 C                -23.12661844   -3.82338070    0.30979934
 C                 -0.52781988    1.75552455    3.35488834
 C                 14.47009501    3.78160356    0.57730566
 C                 -1.42708457    3.03465804   -2.24987268
 C                 21.36167357   -3.62077549    0.85920764
 C                  1.72335215   -2.40396600    2.92131363
 C                -21.20868266    3.21079238   -1.91594224
 C                  7.46762350   -1.01816291   -3.63387737
 C                -22.91061125   -1.37904863    3.55916015
 C                 -7.46762350    1.01818689   -3.63387074
 C                  9.54369216    3.79756180    0.32203727
 C                  3.49902856    3.19451022   -2.03873809
 C                -10.16247356    3.68939979   -0.70038951
 C                -15.59144753   -2.84284458    2.55256739
 C                  9.04240763   -3.46028578    1.47519123
 C                 -0.38300442    3.58033769    1.22211453
 C                -12.91661778    0.98378316    3.64590485
 C                  7.54514643   -2.29121524   -2.99038455
 C                -22.32054401    1.60176698   -3.40129813
 C                  2.77274818   -3.76154086   -0.31887916
 C                 -6.79312148   -0.02625263    3.78707349
 C                -14.85575013    0.62341271   -3.72193483
 C                 -1.65185100    3.31307448    1.82178443
 C                 17.98464053    1.59385348    3.46543443
 C                 14.93328560   -1.95558846   -3.21170841
 C                 20.30916807   -1.32124268    3.51832861
 C                 -4.18688674    2.49463244    2.83785862
 C                -16.71763271   -0.96930083    3.67525995
 C                 -3.89009566    2.94966976   -2.35151869
 C                -12.23616929   -2.01001516   -3.22126550
 C                 -5.96220196   -3.26901682   -1.92944744
 C                  6.57880744   -3.41544194    1.59272096
 C                 -1.27050909    0.64657612   -3.72356355
 C                 26.36770601   -3.16376931    1.95051338
 C                -10.45271691    0.86708225    3.67895525
 C                 18.74342995   -3.27736398   -1.80163369
 C                  9.77322597    1.89299876   -3.28709485
 C                 -9.54369216   -3.79756387    0.32201234
 C                 14.69917373    2.12459825   -3.15275586
 C                -11.35516754    3.46147370   -1.45040456
 C                -20.09080815    3.71763841    0.21208420
 C                -25.17160974    2.67971598    2.55165088
 C                  4.18688672   -2.49465102    2.83784222
 C                 11.50581779   -3.50092340    1.35583212
 C                 24.71592304   -0.08369968   -3.77026462
 C                 16.93418490    3.76699215    0.70486004
 C                -24.25930393   -3.04891719    2.35606812
 C                 19.85936000   -1.71978883   -3.34195464
 C                -16.86101413   -3.24515504    2.03297922
 C                 22.70096615   -2.59868129    2.65507238
 C                -17.77461304    2.44244786    2.84415290
 C                -16.50612755    2.89871871    2.37076809
 C                 23.67059133   -3.12241345   -2.02195816
 C                  0.07893021   -1.40304459   -3.51005865
 C                 -7.91868524    2.06608301    3.15854116
 C                 13.35225374    3.46890768   -1.58864745
 C                 24.56101704    2.54720029   -2.83289657
 C                -11.57781442    2.74839280    2.56780220
 C                 23.35909093    1.90382857   -3.27708313
 C                -16.93418485   -3.76699692    0.70483529
 C                 18.20296546    3.83594759    0.05418800
 C                 -6.19641089    0.37860082   -3.75854252
 C                -17.55223239    3.57910934   -1.07757118
 C                 -0.96024776   -3.69042669   -0.83976022
 C                -25.66832493   -3.76183956   -0.99348576
 C                 -9.47063776   -3.41151649    1.69550881
 C                -18.27806704   -3.58142098   -1.35142937
 C                 20.23949696   -2.52386200    2.75309923
 C                 -2.61932564    2.50260032   -2.82709515
 C                -26.05879482    2.06968990   -3.17426148
 C                  5.45511189   -1.96481211    3.22772129
 C                -10.23675200    3.68529190    0.72642221
 C                  5.00482039   -1.14775608   -3.59665805
 C                 23.12661844    3.82337861    0.30982445
 C                -14.25348869   -1.08537174    3.64137758
 C                -21.43407322    3.03223508    2.16116197
 C                -12.70029753    3.69983254    0.59933216
 C                 -1.72335216    2.40394693    2.92132945
 C                  4.76980720    2.79810252   -2.55736046
 C                 17.31967978   -0.49019694   -3.74392397
 C                  0.96024775    3.69043231   -0.83973595
 C                 15.52081470    1.70118992    3.40707309
 C                -20.30916807    1.32121947    3.51833726
 C                -12.62568168    3.65610350   -0.82623442
 C                 -2.38409961   -1.52839956   -3.46036031
 C                  7.23287259    2.89045141   -2.46130109
 C                -13.96975194    3.53752332    1.23451979
 C                  2.30677570    2.70272259   -2.65055695
 C                 24.94924406   -3.42459208   -1.44974643
 C                 18.43292097    1.67524618   -3.41212891
 C                 15.59144753    2.84282774    2.55258608
 C                  8.42531129    3.33965949   -1.81780962
 C                  4.11525740   -3.36614624    1.70826386
 C                  3.27501041    3.19626438    2.04245860
 C                 26.49364188   -0.90218111    3.64739125
 C                 15.73977115    3.82603425   -0.07617299
 C                 15.37986913   -1.09867645    3.60839632
 C                -13.27697881   -3.81542959   -0.20461974
 C                  9.32665265    1.31404401    3.56085670
 C                 -4.54369578   -3.50382815    1.46209168
 C                 25.02668344   -3.70514453   -0.04336538
 C                -24.56101698   -2.54718175   -2.83291332
 C                 25.66832493    3.76184606   -0.99346107
 C                 20.09080805   -3.71763984    0.21205979
 C                 17.16351085    2.23632172   -3.07986595
 C                 18.27806709    3.58142979   -1.35140584
 C                  5.52538980   -0.63000851    3.73166628
 C                 26.05879482   -2.06966920   -3.17427501
 C                -17.62734661    3.71742268    0.34335373
 C                -20.74369006   -3.63021052   -1.22902126
 C                -24.71592299    0.08372435   -3.77026418
 C                -19.39564435   -3.74715150    0.83257669
 C                  2.08034666    3.54398541    1.34286942
 C                 -7.54514643    2.29123498   -2.99036953
 C                -24.33048308   -3.70217099    1.07965575
 C                -21.57581509    0.68936393    3.70846045
 C                 -8.42531123   -3.33964743   -1.81783156
 C                 -5.00482040    1.14777982   -3.59665056
 C                 17.84426118   -1.21132698    3.56822517
 C                 25.39169689    1.27984136    3.65344647
 C                  5.08228481   -2.39815487   -2.91032824
 C                  5.66741743    2.11621967    3.15075771
 C                 -2.54192706    1.27611216   -3.55548237
 C                 -1.19246306   -0.77960808   -3.69949232
 C                  0.30954245   -3.77705633   -0.19091614
 C                  4.61688199    3.79576619    0.06572385
 C                -20.23949701    2.52384382    2.75311576
 C                 -7.31004695   -1.77352351   -3.34868722
 C                  1.19246307    0.77963251   -3.69948718
 C                 26.13532343   -3.09308588   -2.15986291
 C                  6.86304161    1.42701600    3.51540365
 C                 18.89605700   -3.59527956    0.98682559
 C                 -3.20380237   -2.21477014    3.07797748
 C                -18.74343001    3.27737584   -1.80161219
 C                -19.78193295    0.35820772   -3.75825109
 C                  5.23594454   -3.74171614   -0.44641961
 C                -13.58521259   -0.02567465   -3.77967127
 C                 -8.89225602    3.51538166   -1.33076900
 C                -19.17982391   -0.85292055    3.70478062
 C                  0.74020527    2.31066334    3.00145246
 C                 10.59434898    1.91234386    3.28607148
 C                -12.84647893    2.26017177    3.00874255
 C                 12.15924766    3.06406833   -2.26068251
 C                -12.39327963    0.75583034   -3.69584426
 C                 19.78193295   -0.35818307   -3.75825348
 C                 -2.30677569   -2.70270506   -2.65057476
 C                -14.18408370    0.33640792    3.76856908
 C                 -8.20187678   -3.06501252    2.25370938
 C                -25.82557699   -2.04968853   -3.25154439
 C                  9.69617940    2.97932830   -2.36241126
 C                -18.20296541   -3.83594807    0.05416280
 C                 -6.35315468    2.86139798   -2.45056832
 C                 14.18408365   -0.33643267    3.76856697
 C                  0.59795658   -0.38971913    3.76757866
 C                 10.00815939   -2.18178098   -3.06733915
 C                 -0.15628574    2.60415830   -2.74051732
 C                  9.11426308   -2.66728399    2.66109990
 C                  4.32943298    0.14766422    3.78495874
 C                 -3.65544619   -0.91175241   -3.67092527
 C                -23.67059138    3.12242659   -2.02193765
 C                  0.81155669    3.25642097    1.93321438
 C                 14.62245853    3.14605826   -2.15628370
 C                 20.66853218    3.83745771    0.18424858
 C                  1.86576264    0.26884984    3.77857430
 C                 -8.65921462    0.24387343   -3.76942655
 C                -26.29372084    3.67318267    0.60881403
 C                 -2.99146857    1.86121102    3.29324656
 C                -13.35225369   -3.46889724   -1.58867023
 C                  7.77313107   -3.66553623    0.85204230
 C                -23.59314740    2.15458951   -3.05557705
 C                -14.39703548   -3.30423559    1.92239959
 C                  0.15628574   -2.60414018   -2.74053444
 C                 -7.23287259   -2.89043511   -2.46132011
 C                -18.05476053   -2.76616276    2.64896982
 C                 -4.11525742    3.36613504    1.70828596
 C                -16.04787439   -0.16078842   -3.77722786
 C                -13.74199956    2.57751777   -2.73204602
 C                 10.88853126    3.40654604   -1.70445860
 C                -23.20269916   -3.66074708   -1.09720102
 C                 15.97044105    1.55137435   -3.46415467
 C                 14.04191785   -2.82596416    2.47171155
 C                 16.43354930   -3.56774061    1.11146285
 C                -20.89870174   -1.79588345   -3.35294569
 C                 -1.93582458   -1.64790662    3.41249455
 C                 13.50771099    1.42765426   -3.51437231
 C                -23.35909093   -1.90380712   -3.27709567
 C                 -6.57880744    3.41543149    1.59274338
 C                -17.39704984    1.84016837   -3.27968284
 C                 -5.52538985    0.62998408    3.73167049
 C                 25.82557704    2.04970980   -3.25153088
 C                -25.59220675   -3.88242284    0.44995138
 C                -26.36770606    3.16375626    1.95053420
 C                  3.65544620    0.91177665   -3.67091921
 C                 22.76891267   -1.42214541    3.45541422
 C                 20.89870179    1.79590542   -3.35293389
 C                 13.05799097    1.80740622    3.34830431
 C                -16.28143344    3.34095554   -1.68572399
 C                -25.23177169    1.52603849    3.39885050
 C                 13.96975189   -3.53753137    1.23449660
 C                  4.39942943    1.53830131    3.46595161
 C                 23.59314740   -2.15456954   -3.05559117
 C                -25.44896164   -2.56714690    2.95959251
 C                 20.97594802    0.42760939   -3.76337062
 C                  3.42342558    3.72413475   -0.71414450
 C                -25.02668349    3.70514458   -0.04334102
 C                  6.65053631   -2.58260119    2.75123284
 C                -21.78662163   -3.12151759    2.25313272
 C                 12.39327958   -0.75580597   -3.69584926
 C                 11.04424040    1.30084487   -3.55958136
 C                -10.88853121   -3.40653478   -1.70448096
 C                  1.65185099   -3.31308637    1.82176267
 C                 -8.58136026   -1.17233636   -3.60053670
 C                 -9.11426308    2.66726655    2.66111740
 C                  1.93582460    1.64788433    3.41250536
 C                 21.64498634    0.74075700    3.73363088
 C                  3.20380239    2.21475004    3.07799200
 C                -19.85936005    1.71981075   -3.34194332
 C                 -8.34993210   -3.77877573   -0.46069852
 C                -15.97044105   -1.55135154   -3.46416477
 C                -21.13177034    2.26920153   -2.99031610
 C                  9.47063781    3.41150538    1.69553119
 C                  2.54192706   -1.27608869   -3.55549072
 C                -11.50581779    3.50091455    1.35585510
 C                 24.48287819    3.42577171   -1.70035357
 C                 10.45271691   -0.86710637    3.67894959
 C                 -2.77274819    3.76154299   -0.31885445
 C                 -5.45511194    1.96479096    3.22773420
 C                 19.11082179   -0.57219131    3.73246100
 C                 21.43407316   -3.03224940    2.16114207
 C                 24.04246419   -0.79205684    3.65741044
 C                 -7.98896453    0.74909705    3.70719163
 C                -11.27880102    2.67521195   -2.64062216
 C                 13.58521259    0.02569956   -3.77967118
 C                 23.43652935    0.56182272   -3.72856201
 C                 21.57581514   -0.68938841    3.70845593
 C                 16.71763276    0.96927665    3.67526638
 C                 24.11666574    0.62842897    3.74524574
 C                 -5.08228482    2.39817409   -2.91031253
 C                  1.27050909   -0.64655153   -3.72356777
 C                -23.43652930   -0.56179832   -3.72856577
 C                  8.34993216    3.77877887   -0.46067371
 C                -15.08834263    3.61922688   -0.95179855
 C                 16.04787439    0.16081328   -3.77722691
 C                 13.74199951   -2.57749971   -2.73206295
 C                 -8.13085500   -2.01534258    3.21988585
 C                 10.81325929    3.79970512   -0.33291278
 C                  1.50287328   -3.65280809   -0.96430834
 C                 -5.73851948   -3.13249065    2.14932372
 C                -14.69917367   -2.12457749   -3.15276974
 C                 -3.27501040   -3.19627765    2.04243759
 C                 24.25930398    3.04890159    2.35608809
 C                -19.32269087   -3.18376063    2.14097314
 C                 23.89810447   -3.08332539    2.03894139
 C                 17.62734656   -3.71742490    0.34332934
 C                 -7.00711668   -3.45979535    1.57977357
 C                -23.82533562    3.62474602    0.73010570
 C                 22.24307426   -0.22327698   -3.77009784
 C                 -0.30954246    3.77705766   -0.19089131
 C                 -0.07893021    1.40306778   -3.51004941
 C                 15.08834258   -3.61922052   -0.95182230
 C                 18.05476059    2.76614528    2.64898801
 C                 20.51982353    2.68393077    2.74192473
 C                -10.00815939    2.18180123   -3.06732481
 C                -12.00682942   -3.79125391    0.44991606
 C                 14.25348869    1.08534782    3.64138478
 C                -15.16325752    3.71023953    0.47161767
 C                -17.31967978    0.49022155   -3.74392067
 C                 11.78989062    1.19984300    3.60259445
 C                 -2.15366394   -3.78845852   -0.06267588
 C                -24.11666568   -0.62845372    3.74524168
 C                 26.29372073   -3.67318696    0.60878988
 C                 -6.65053631    2.58258315    2.75124979
 C                 22.08732687    2.44908441   -2.92047341
 C                -11.93374877   -3.35928074    1.80926880
 C                 -1.03595162   -3.11630912   -2.14562058
 C                -25.90209279   -0.69891939   -3.76438437
 C                -14.04191791    2.82594796    2.47173006
 C                  5.96220202    3.26902965   -1.92942595
 C                 16.28143339   -3.34094437   -1.68574592
 C                 22.55219606   -3.71482034    0.08235185
 C                 -5.66741737   -2.11624028    3.15074386
 C                -18.43292092   -1.67522377   -3.41213985
 C                 19.39564441    3.74714593    0.83260131
 C                 10.16247351   -3.68939513   -0.70041374
 C                  6.79312148    0.02622782    3.78707363
 C                -17.84426118    1.21130349    3.56823304
 C                -20.01512787    3.53298771   -1.20006239
 C                 18.51023265    0.29433965   -3.77351213
 C                 -2.84636931    3.61288743    1.10003835
 C                -15.52081465   -1.70121234    3.40706187
 C                 24.79397309   -1.48208558   -3.45402012
 C                -22.24307426    0.22330167   -3.77009642
 C                 15.16325752   -3.71024257    0.47159333
 C                 -9.69617940   -2.97931267   -2.36243081
 C                -13.05799092   -1.80742821    3.34829240
 C                 17.77461304   -2.44246660    2.84413695
 C                -19.11082174    0.57216671    3.73246470
 C                 20.01512782   -3.53297983   -1.20008558
 C                 13.27697886    3.81543088   -0.20459468
 C                  2.61932564   -2.50258163   -2.82711156
 C                 11.12193235   -0.10910204   -3.77658273
 C                -10.66526566   -2.99443028    2.35572025
 C                 19.62561664    2.34438299   -2.99967483
 C                 14.85575013   -0.62338820   -3.72193901
 C                 12.84647888   -2.26019151    3.00872778
 C                -11.78989062   -1.19986664    3.60258653
 C                 18.96881660   -2.96746469    2.26702293
 C                -19.54869908   -3.29336658   -1.93814951
 C                 -3.42342557   -3.72412990   -0.71416900
 C                  4.84708292    1.65196913   -3.40640957
 C                  2.15366394    3.78845906   -0.06265097
 C                  8.13085500    2.01532148    3.21989906
 C                -25.39169683   -1.27986552    3.65343817
 C                 -2.08034666   -3.54399410    1.34284612
 C                 -5.23594456    3.74171909   -0.44639504
 C                 12.00682948    3.79125092    0.44994095
 C                 21.85804585    3.72902527    0.95718409
 C                -15.37986913    1.09865274    3.60840344
 C                -16.20462987    2.47668111   -2.81928329
 C                 -0.81155669   -3.25643355    1.93319298
 C                 13.12882971    2.92017305    2.45532431
 C                -22.70096615    2.59866371    2.65508946
 C                 -0.59795657    0.38969451    3.76758123
 C                  6.19641089   -0.37857602   -3.75854495
 C                 -1.86576263   -0.26887454    3.77857258
 C                -26.13532348    3.09309985   -2.15984259
 C                 18.66649081   -2.37472079   -2.90640223
 C                  4.54369580    3.50381868    1.46211470
 C                 11.35516754   -3.46146408   -1.45042730
 C                 -1.50287330    3.65281448   -0.96428434
 C                 21.20868255   -3.21077986   -1.91596333
 C                 24.33048308    3.70216383    1.07968005
 C                 16.50612750   -2.89873429    2.37074912
 C                  7.91868524   -2.06610372    3.15852760
 C                 -0.74020527   -2.31068292    3.00143727
 C                -20.44993509   -1.48562302    3.51565258
 C                  0.38300441   -3.58034565    1.22209100
 C                 -6.42914575    3.56550412   -1.20982967
 C                -19.62561664   -2.34436332   -2.99969021
 C                  8.58136021    1.17236012   -3.60052896
 C                -16.43354935    3.56773335    1.11148625
 C                -24.48287819   -3.42576058   -1.70037606
 C                -15.81510509   -3.52604887   -1.46987015
 C                 -5.30976007    3.64134564    0.97664277
 C                -11.72020850    0.21580744    3.77846973
 C                  3.73345129   -0.51281724   -3.74322444
 C                 22.01014843    3.36459523   -1.82406382
 C                -10.81325924   -3.79970291   -0.33293772
 C                 10.38251822   -2.16496717    3.08570952
 C                 -3.49902855   -3.19449669   -2.03875911
 C                 16.20462987   -2.47666251   -2.81929956
 C                 20.74369011    3.63021854   -1.22899742
 C                -18.96881665    2.96744974    2.26704237
 C                -20.66853212   -3.83745900    0.18422337
 C                 12.62568168   -3.65609797   -0.82625842
 C                 19.54869914    3.29337925   -1.93812787
 C                 -4.76980720   -2.79808561   -2.55737891
 C                -12.47088681    2.06938135   -3.14082417
 C                  1.03595162    3.11632333   -2.14560008
 C                 16.86101419    3.24514158    2.03300054
 C                 22.97845612    2.59408671    2.82563343
 C                 11.27880102   -2.67519449   -2.64063972
 C                 11.57781437   -2.74840962    2.56778418
 C                  2.38409962    1.52842242   -3.46035020
 C                  7.98896453   -0.74912135    3.70718668
 C                  7.69909489   -3.71769605   -0.57358510
 C                -22.76891267    1.42212258    3.45542357
 C                  7.00711668    3.45978506    1.57979628
 C                 -5.88671229   -3.75369607   -0.58773063
 C                -18.51023265   -0.29431487   -3.77351398
 C                 13.81853341   -3.40384805   -1.56876154
 C                 11.72020850   -0.21583223    3.77846838
 C                  8.81608154   -2.76977535   -2.54676483
 C                -13.12882971   -2.92018923    2.45530514
 C                -23.89810453    3.08331182    2.03896166
 C                  7.31004695    1.77354561   -3.34867553
 C                -14.47009496   -3.78160746    0.57728082
 C                -21.85804580   -3.72903163    0.95715961
 C                -14.62245848   -3.14604409   -2.15630434
 C                 23.20269916    3.66075427   -1.09717699
 C                -21.64498628   -0.74078164    3.73362605
 C                -14.93328560    1.95560964   -3.21169554
 C                 12.47088681   -2.06936061   -3.14083778
 C                  2.99146856   -1.86123256    3.29323430
 C                -22.47605645    3.48353353   -1.32384729
 C                  9.25681390   -0.09503238    3.78479557
 C                -20.51982347   -2.68394889    2.74190712
 C                -22.97845606   -2.59410541    2.82561645
 C                 -6.11847224   -1.04275864   -3.63789183
 C                 -3.73345129    0.51284195   -3.74322113
 C                 14.39703553    3.30422289    1.92242129
 C                -21.36167362    3.62076975    0.85923141
 C                  8.65921462   -0.24384857   -3.76942812
 C                  6.42914575   -3.56549612   -1.20985308
 C                  8.89225597   -3.51537286   -1.33079210
 C                -24.79397314    1.48210816   -3.45401046
 C                 -4.84708291   -1.65194663   -3.40642049
 C                 15.30989322   -2.35231408    2.92820382
 C                 25.23177169   -1.52606099    3.39884041
 C                 -7.77313113    3.66553067    0.85206637
 C                -16.64835203    0.45519302    3.75251604
 C                  7.08019754    3.79898301    0.19395945
 C                 -7.69909489    3.71769984   -0.57356068
 C                 -4.61688198   -3.79576645    0.06569889
 C                  1.42708456   -3.03464317   -2.24989262
 C                 21.78662163    3.12150267    2.25315319
 C                 -8.81608159    2.76979216   -2.54674664
 C                -15.30989322    2.35229483    2.92821918
 C                -10.59434898   -1.91236542    3.28605892
 C                -11.12193235    0.10912695   -3.77658199
 C                -13.50771099   -1.42763108   -3.51438159
 C                 22.32054401   -1.60174472   -3.40130863
 C                 -7.08019749   -3.79898416    0.19393449
 C                -20.97594796   -0.42758473   -3.76337342
 C                 20.44993514    1.48559982    3.51566233
 C                 19.17982396    0.85289613    3.70478623
 C                -22.01014838   -3.36458330   -1.82408591
 C                -15.73977110   -3.82603385   -0.07619812
 C                 23.82533556   -3.62475101    0.73008188
 C                 -3.96597111    3.61120610   -1.08766872
 C                  3.06168384   -0.51012436    3.75192160
 C                 17.55223233   -3.57910219   -1.07759466
 C                 10.66526572    2.99441480    2.35573988
 C                 -3.06168383    0.51009982    3.75192501
 C                 16.64835203   -0.45521770    3.75251313
 C                  5.73851948    3.13247664    2.14934429
 C                -18.66649086    2.37473989   -2.90638661
 C                 11.93374883    3.35926881    1.80929084
 C                -18.89605706    3.59527307    0.98684918
 C                -24.94924412    3.42460140   -1.44972392
 C                  5.88671234    3.75370009   -0.58770596
 C                 25.44896170    2.56712730    2.95960929
 C                  5.30976007   -3.64135204    0.97661887
 C                 25.17160969   -2.67973292    2.55163323
 C                  8.20187678    3.06499776    2.25372947
 C                  9.93059809   -0.88737475   -3.66708090
 C                 21.13177029   -2.26918195   -2.99033100
 C                 19.32269092    3.18374645    2.14099404
 C                 -9.93059815    0.88739894   -3.66707509
 C                -26.49364188    0.90215696    3.64739726
 C                 25.90209284    0.69894400   -3.76437966
 C                -22.08732681   -2.44906529   -2.92048951
 C                 -4.39942941   -1.53832399    3.46594156
 C                 22.47605640   -3.48352494   -1.32387017
 C                 12.70029747   -3.69983640    0.59930787
 C                 -9.04240763    3.46027611    1.47521394
 C                 25.59220675    3.88241981    0.44997686
 C                -12.15924760   -3.06405342   -2.26070260
 C                 12.91661773   -0.98380710    3.64589848
 C                 10.23675200   -3.68529660    0.72639801
 C                  6.11847224    1.04278265   -3.63788491
 C                 -9.25681395    0.09500757    3.78479617
 C                -11.04424040   -1.30082138   -3.55958988
 C                 15.81510514    3.52605847   -1.46984699
 C                 12.23616934    2.01003641   -3.22125235
 C                 -6.86304161   -1.42703903    3.51539434
 C                  3.96597109   -3.61119891   -1.08769244
 C                  0.52781988   -1.75554645    3.35487679
 C                  6.35315468   -2.86138182   -2.45058711
 C                -17.16351079   -2.23630148   -3.07988058
 C                -13.81853341    3.40385848   -1.56873920
 C                 -9.77322597   -1.89297706   -3.28710727
 C                  2.84636930   -3.61289463    1.10001463
 C                 -4.32943298   -0.14768899    3.78495784
 C                 17.08687995    3.22312943   -2.04840752
 C                 27.67964034   -1.67630828    3.37451659
 H                 28.63648012   -1.31299334    3.73288940
 C                 27.61695744   -2.75888733    2.54720906
 H                 28.53126836   -3.25858676    2.25256878
 C                 27.45535798   -3.77588139   -0.22912339
 H                 28.42365947   -3.95941619    0.21899514
 C                 27.37950614   -3.48747670   -1.56425324
 H                 28.28900477   -3.44780547   -2.15077332
 C                 26.54592190    0.48870773    3.81677401
 H                 27.52262953    0.95660524    3.83308819
 C                 26.67699312    3.12379479    2.49415844
 H                 27.59335270    2.93088248    3.03825766
 C                 26.74709556    3.76672355    1.28103051
 H                 27.71604334    4.06261291    0.89904916
 C                 26.90783416    3.56322253   -1.67775634
 H                 27.82113911    3.96662967   -1.25841709
 C                 26.98319085    2.74184562   -2.77439877
 H                 27.95439271    2.51444018   -3.19536216
 C                 27.14335804   -0.00577120   -3.88027973
 H                 28.05511641    0.54539916   -4.07423941
 C                 27.21841543   -1.34589600   -3.60419129
 H                 28.18806701   -1.82705057   -3.58316612
 C                -26.67699307   -3.12381133    2.49413800
 H                -27.59335264   -2.93090264    3.03823851
 C                -26.74709551   -3.76673207    1.28100581
 H                -27.71604329   -4.06261895    0.89902254
 C                -26.90783410   -3.56321153   -1.67777973
 H                -27.82113911   -3.96662142   -1.25844312
 C                -26.98319079   -2.74182747   -2.77441679
 H                -27.95439266   -2.51441928   -3.19537870
 C                -27.14335804    0.00579655   -3.88027983
 H                -28.05511636   -0.54537254   -4.07424316
 C                -27.21841543    1.34591953   -3.60418257
 H                -28.18806701    1.82707395   -3.58315426
 C                -27.37950624    3.48748667   -1.56423030
 H                -28.28900482    3.44781924   -2.15075063
 C                -27.45535803    3.77588255   -0.22909856
 H                -28.42365958    3.95941434    0.21902119
 C                -27.67964034    1.67628589    3.37452768
 H                -28.63648012    1.31296859    3.73289812
 C                -27.61695749    2.75887034    2.54722723
 H                -28.53126841    3.25857169    2.25259021
 C                -26.54592184   -0.48873298    3.81677090
 H                -27.52262948   -0.95663063    3.83308201
 
 

==> anc/6-5_cnt_aryl-NO2_OH_ortho90_22cu_3-21G_b3lyp_optimized.xyz <==
533 
 
 C                 24.64287689    1.54325590    3.52432475
 C                  9.89696973    2.99855189    2.32432408
 C                -22.31124086    0.06406535    3.61963383
 C                 11.01341111   -0.18353716    3.76396059
 C                 18.54991401    3.34949505    2.09648047
 C                 17.68260298    1.79459878   -3.44373029
 C                 23.23665265   -2.85716438    2.04036641
 C                 -3.28331755    1.00057333   -3.56108477
 C                -16.76953812   -0.68266378   -3.73294108
 C                 23.68747510    3.66749408   -1.76017000
 C                  1.15128721    0.11861678    3.77519342
 C                -13.77825540   -3.35831244    2.48512179
 C                  2.12821023   -3.91627027   -0.30292165
 C                -20.76407539    3.04483089   -1.21880501
 C                 -1.16179517    3.37196201    1.20266367
 C                 21.90570969   -3.51313239    0.07803809
 C                 -6.81647079   -1.38544416   -3.62864610
 C                 23.47738866    3.31068169    2.29052314
 C                  8.14962560   -2.82575720   -2.54389471
 C                 -8.85344277   -3.40745620    2.27802530
 C                 -2.79629483   -4.03261354   -0.04086637
 C                 10.85668807   -3.48563763    1.35980726
 C                 16.14649033    3.87984773    0.66027346
 C                 -8.48011569    3.36073104   -0.58317533
 C                  1.05738648   -2.56054062    2.93136758
 C                 13.52228776    1.16303436    3.61413662
 C                 -6.92107003    0.03347340   -3.75538174
 C                 23.00670921   -2.91352271   -2.03382241
 C                 -2.19988489    2.78586907   -2.26499703
 C                  7.38227996    1.97778661    3.19787444
 C                 15.53103131   -2.39638719   -2.82579347
 C                  2.31568870   -1.99262555    3.29899358
 C                -17.37156471   -0.04439252    3.74181747
 C                -14.30568509   -0.50694861   -3.75287867
 C                -19.74383706    2.42958357    2.24678464
 C                  4.82687143   -0.71247185    3.72781820
 C                 17.29100795    2.90688310    2.60507466
 C                  4.59041595   -3.85176856   -0.43357706
 C                 12.86438465    0.05187058   -3.79656363
 C                  6.55815281    1.68393652   -3.36901218
 C                 -6.01833343    3.43122003   -0.45976572
 C                  1.94874362   -2.67594594   -2.81873153
 C                 11.05662859    1.23264916    3.57981806
 C                -18.14409851    1.30347909   -3.25201735
 C                 -9.07707414   -3.71431964   -1.79244135
 C                 10.10723688    3.39274787   -1.73824866
 C                -13.99950737   -3.93800449   -1.55246401
 C                 12.05321186   -3.66680645    0.60319673
 C                 20.77434397   -2.83774166    2.15138413
 C                 25.81352963   -0.62160194    3.58702980
 C                 -3.62533509    3.35771322    1.08395969
 C                -10.94093066    3.28730058   -0.70608130
 C                -24.06938999   -2.53199877   -3.09912684
 C                -16.24024535   -3.33705528    2.58745210
 C                 24.81138900    4.11585930    0.38603770
 C                -19.23601407   -0.85450396   -3.69334725
 C                 17.41466784    3.96991094    0.00665040
 C                -22.13385684    3.07978196    0.82209505
 C                 18.41102240   -0.40635316    3.70764400
 C                 17.15490166   -1.06807397    3.54770522
 C                -23.06791088    0.99969958   -3.26583403
 C                  0.56448531   -0.85079805   -3.72445601
 C                  8.54776793   -0.10807971    3.77284242
 C                -12.64311675   -4.22198527    0.48425907
 C                -23.84964390   -4.37387071   -1.00918396
 C                 12.22312994   -0.92984598    3.63375597
 C                -22.66720586   -4.00466725   -1.72409523
 C                 17.49296798    3.71072839   -1.39629879
 C                -17.49645636   -3.77743134    2.07623189
 C                  6.86968200   -2.37351083   -2.98868272
 C                 18.24716409   -3.45131740    0.98345602
 C                  1.53900833    2.52255558   -2.66926732
 C                 26.24310604    2.97342206   -2.83235382
 C                 10.02628652    3.79172611   -0.36890300
 C                 18.86068262    2.49033430   -3.04218282
 C                -19.67038508    3.08676212    0.97417868
 C                  3.31764939   -3.74859450   -1.07406114
 C                 26.74944611   -3.11908312   -1.59310335
 C                 -4.88864950    3.09177805    1.69587676
 C                 10.91619352   -2.72510280    2.56787686
 C                 -4.35596145   -1.20829679   -3.66528151
 C                -22.41605283   -3.78846516    2.31209990
 C                 14.82580367    2.94063979    2.51443432
 C                 22.08632614   -1.19871375    3.44175478
 C                 13.38079989   -2.75782275    2.46837809
 C                  2.36142657   -0.63818875    3.75080971
 C                 -4.06763100   -3.99610269   -0.69144100
 C                -16.66692578   -2.07190996   -3.41461485
 C                 -0.26277734   -3.77013275    1.23973834
 C                -14.90375201   -0.11317855    3.77130389
 C                 20.92026608    0.94964249    3.68589497
 C                 13.32018465   -3.47707361    1.23601057
 C                  3.02453258   -0.67102201   -3.74736034
 C                 -6.52926523   -4.07075026   -0.56217585
 C                 14.64087268   -2.25958660    2.92147862
 C                 -1.60584558   -3.91758613   -0.81993604
 C                -24.33716474    1.58157506   -2.94535238
 C                -17.74115438   -3.76554790   -1.99534895
 C                -14.94269633   -1.53564487    3.65348283
 C                 -7.72062351   -4.13297051    0.22137708
 C                 -3.55622767    3.49801193   -0.33595322
 C                 -2.61460843   -1.86965127    3.42347409
 C                -25.93243909    1.86198034    2.30098620
 C                -15.03759570   -3.77542266    1.95746766
 C                -14.80633482    2.37602241    2.47024932
 C                 13.84493199    3.20037136   -2.19379456
 C                 -8.71238248    0.41655158    3.71578334
 C                  5.10109317    3.65184776   -0.61688216
 C                -24.38498548    2.69200775   -2.07325727
 C                 25.17435813    0.94826284   -3.74962866
 C                -24.93994801   -4.51013843    1.19844029
 C                -19.50049559    2.76973649   -1.80814143
 C                -16.46101307   -4.04767450   -1.42641358
 C                -17.56132291   -4.31340086    0.75417220
 C                 -4.94299287    2.22694132    2.83164749
 C                -25.45906274   -0.51837227   -3.50636231
 C                 18.30990139   -2.81475748    2.26195126
 C                 21.32385708    2.64352402   -2.96376266
 C                 25.38096332   -1.77622015   -3.15081595
 C                 19.95300045    3.80846500   -1.27707588
 C                 -1.40742515   -2.51220408    3.01400736
 C                  8.24083872   -3.56290423   -1.32360679
 C                 24.88517536    3.99525109   -1.04267501
 C                 22.17457983    1.61027823    3.51264332
 C                  9.01849528    1.84982467   -3.31095901
 C                  5.68894621   -2.96263051   -2.44412415
 C                -17.27279965    2.40582121    2.36495891
 C                -24.78421268    0.10494238    3.56108214
 C                 -4.46072128    0.21419997   -3.74408424
 C                 -5.03558317   -0.41206644    3.79269307
 C                  3.22815717   -3.09630889   -2.34186597
 C                  1.84764535   -1.45545060   -3.55417031
 C                  0.26128976    2.91464795   -2.16463604
 C                 -3.92622765   -3.44861309    2.06207096
 C                 20.87770430   -0.47677055    3.67404489
 C                  7.94437659   -0.31019144   -3.78054049
 C                 -0.51182019   -2.82308687   -2.72892496
 C                -25.53936142    0.86966158   -3.24983327
 C                 -6.24591865    0.34307350    3.73766777
 C                -18.31438982    3.07913760   -1.08081684
 C                  3.76568302    3.38896250    1.43627621
 C                 19.44078132   -3.55614825    0.20979433
 C                 20.45227410   -2.09641056   -2.99570410
 C                 -4.66093224    2.65368078   -2.36257171
 C                 14.25088984   -1.90090386   -3.21901227
 C                  9.59036861   -3.69611351    0.73272290
 C                 19.75429513    2.87063242    2.69218264
 C                 -0.10412397   -0.56332060    3.76935232
 C                 -9.96798399   -0.26037556    3.79662510
 C                 13.47918855   -0.25819061    3.74974480
 C                -11.45203999   -4.20977474   -0.30084856
 C                 13.07088395   -2.54213295   -2.73436425
 C                -19.13321117   -2.23147740   -3.33066504
 C                  2.91990931    0.75221978   -3.68241287
 C                 14.77791165    1.80106563    3.37552323
 C                  8.75755903    3.76939285    0.28784602
 C                 26.45091590    0.32870662   -3.84081819
 C                 -8.99083121   -4.14194236   -0.43200974
 C                 18.76707486    3.44898030   -1.98462336
 C                  7.05264519   -3.78290522   -0.56390084
 C                -13.60004760    1.83431272    3.01086472
 C                 -0.01291613    2.13479041    2.98836462
 C                 -9.38182562   -0.14730373   -3.76179603
 C                  0.85591509   -3.83508926   -0.94752755
 C                 -8.55193091    3.31776807    0.84308461
 C                 -3.73534778    1.61831488    3.28875356
 C                  4.30768338   -1.28122828   -3.59875742
 C                 24.36683761   -3.44716399   -0.05830934
 C                 -0.14943121   -1.93217834    3.36327940
 C                -13.91213878   -4.27659782   -0.16786001
 C                -19.95728832   -3.78471507    2.19840624
 C                 -1.26999810    1.55844802    3.34706477
 C                  9.32999149   -2.21816031   -3.06871333
 C                 26.97148074   -2.47129479    2.46525253
 C                  3.61684309    0.04312110    3.77865588
 C                 13.94000329    2.17494095   -3.18413890
 C                 -7.20867373    3.22758431   -1.22036174
 C                 24.28443297   -3.17504995   -1.44763583
 C                 14.95129721    3.91468706   -0.11879640
 C                  0.45973326    0.57379109   -3.70750490
 C                  7.84014153    1.10544488   -3.61938512
 C                 18.60961092    3.91249760    0.78301465
 C                  4.78070782   -2.05097597    3.23091633
 C                 16.71086337   -1.73782859   -3.28774940
 C                 14.43860484   -3.55069980   -0.95149053
 C                -10.18206439   -4.17807453    0.35256375
 C                 23.78060717    2.78593335   -2.86745974
 C                -15.27974864   -3.64035897   -2.11582369
 C                -13.47622738    3.26621460    0.59617432
 C                -15.85940331    3.14276661   -0.95478202
 C                 21.53005211   -0.03395305   -3.79333805
 C                  2.50372036    3.06127559    2.02017562
 C                -12.81737514   -3.51303603   -2.22955632
 C                 23.98748367    0.14457156   -3.78575197
 C                  7.24576948   -2.10713591    3.15918739
 C                 18.08680873   -3.14543318   -1.80546995
 C                  6.12595475    1.36768232    3.49828254
 C                -25.12960751   -4.16217113   -1.60043466
 C                 26.15022908    3.83863057   -1.67193193
 C                 27.02340160   -1.32754560    3.33381447
 C                 -2.97246206   -2.96727388   -2.63584472
 C                -22.21210824    2.42079344    2.08136905
 C                -20.20454586   -3.89241163   -1.86664937
 C                -12.43557317   -0.18536343    3.78939023
 C                 16.97904283   -3.59555517    0.34112677
 C                 25.84639429    0.80662542    3.69431812
 C                -13.40050481    3.21393612   -0.82974128
 C                 -3.78004716    0.26869913    3.75475968
 C                -22.98696677   -0.38198106   -3.58709230
 C                 26.00233737    4.04925724    1.15340019
 C                -20.31061415   -2.92324990   -2.91250170
 C                 -2.72609250   -3.77827089    1.36303529
 C                 25.71189214   -2.86805841    1.92889552
 C                 -6.08868390    3.33961578    0.96414065
 C                 22.33906765    4.07566363    0.25972014
 C                -11.73964413   -1.73495782   -3.53894986
 C                -10.35553944   -3.38123867   -2.33708118
 C                 11.47896744    2.01356477   -3.24965423
 C                 -1.09381179    3.56085255   -0.21169809
 C                  9.22765936   -0.92918072   -3.67556898
 C                  9.75784617   -0.85854621    3.66933672
 C                 -1.31432729    0.19380766    3.76731236
 C                -21.05618796    0.73097222    3.45024459
 C                 -2.56974635   -0.48793360    3.78330676
 C                 20.54732026   -3.02919789   -1.92138959
 C                  8.92206939    2.93937593   -2.39234298
 C                 16.60781430   -0.39429854   -3.75894556
 C                 21.82470885   -3.28464259   -1.33191280
 C                 -8.80209395   -2.35173794    3.23933320
 C                 -1.89564516   -1.02998009   -3.69717642
 C                 12.17557304   -2.21115192    3.00434736
 C                -23.75629487   -4.56481134    0.41031581
 C                 -9.87361671    2.30817146    2.66101530
 C                  3.46538040   -3.48476154    1.72037009
 C                  6.08236706   -0.03250810    3.77776086
 C                -18.53909520    1.91719770    2.82195734
 C                -20.85154739    3.22114223    0.19755529
 C                -23.47885083    1.92457472    2.50764638
 C                  8.59118576    1.30070544    3.54084191
 C                 11.97645264   -3.63210733   -0.82282574
 C                -12.91803433   -2.46410894   -3.19441460
 C                -22.77575265   -3.05983304   -2.77836793
 C                -21.00575218    1.94085224    2.69552988
 C                -16.11704569    0.62409658    3.60540940
 C                -23.53443995    0.75331544    3.33119410
 C                  5.77930497   -3.65778257   -1.19946073
 C                 -0.61251497   -1.62834504   -3.50556321
 C                 24.09103620   -1.23101077   -3.45748260
 C                 -7.65245209   -3.78330781    1.60468055
 C                 15.78306949   -3.46549534    1.11068023
 C                -15.38176925   -2.62188234   -3.11159767
 C                -13.12633289    0.29587176   -3.68082232
 C                  8.69357796    3.38983635    1.66342356
 C                -10.11478459   -3.78123160    1.72306175
 C                 -0.92187283    2.37709136   -2.75534753
 C                  6.29459074    3.72398861    0.16301294
 C                 15.32434981    0.23243257   -3.79872420
 C                  3.83159858    3.67393058    0.03800210
 C                -23.59197385   -2.03696049    3.56896969
 C                 19.87576793    4.02194963    0.13115871
 C                -23.32064774    3.28030017    0.05100899
 C                -17.04381116    2.84631906   -1.68716577
 C                  7.56358572    3.72419910   -0.49316315
 C                 24.50150058   -2.41346076    2.54228667
 C                -21.59720047   -2.38207637   -3.22443165
 C                  1.00152237   -3.47639365    1.83650743
 C                  0.76727441   -3.22665838   -2.23695080
 C                -14.50108543    2.10182495   -2.72484226
 C                -17.40789792   -1.47078144    3.68000159
 C                -19.87556409   -1.41148793    3.69890972
 C                 10.70249360   -3.46400822   -1.44641911
 C                 12.56871110    3.50221654   -1.62599459
 C                -13.64696901    0.55832687    3.65165513
 C                 15.84478611   -2.78746706    2.36623872
 C                 17.99253172   -2.24781469   -2.91416534
 C                -11.17938427    0.48867978    3.68733120
 C                  2.72261006    3.03987290   -2.06157124
 C                 24.69334448    2.79571791    2.84626207
 C                  7.29234904   -0.78597638    3.70075404
 C                -21.38058038   -4.26467506   -1.15223257
 C                 12.48867738    3.85465458   -0.24430074
 C                  1.63737642    1.34595914   -3.47335607
 C                 26.55427570   -1.08694363   -3.56038010
 C                 14.68895886   -0.99966017    3.59410903
 C                 -5.25854160   -4.08480475    0.09023664
 C                -15.68432232    1.45686540   -3.19674267
 C                -21.95184897    2.70259480   -1.92637453
 C                  6.22965629    3.39147790    1.55078424
 C                 19.06728580   -0.21464047   -3.77999784
 C                -18.70098518   -3.31654954    2.68860741
 C                 -9.58196850    2.38064333   -2.54949458
 C                 -6.20080878    1.67633189    3.22669483
 C                 18.45354348    1.02246306    3.66965160
 C                 20.71016763   -3.43023420    0.85571630
 C                -17.84525741   -2.77494254   -3.01794076
 C                  3.52213339   -2.60617341    2.84535290
 C                 16.08543206    3.36287792    1.98976522
 C                -24.17353313   -1.16545983   -3.51391572
 C                 22.91083970   -1.94142319   -3.07689875
 C                -14.58774731    2.93663286   -1.56974501
 C                 10.30050146    1.28010158   -3.58180228
 C                 13.62193660    3.37515711    1.88326324
 C                -17.20489097    3.08312194    1.10805336
 C                 19.70794132    1.67547688    3.47059240
 C                -19.41962534    1.83602638   -2.89098771
 C                -12.57671331   -3.77813385    1.84082059
 C                 -2.00044757    0.39438112   -3.72806922
 C                -10.45561627   -2.30212957   -3.26741209
 C                 11.22065719    3.81069264    0.41223107
 C                -18.92209379   -4.15582050   -1.29195724
 C                -14.20237249   -1.90507259   -3.48198970
 C                -12.28005512    3.09112151    1.35254426
 C                 12.36119641    2.97054791    2.42053995
 C                -18.39705799    3.22048706    0.33638180
 C                 20.14173792    1.95958937   -3.38708652
 C                  3.99995692    2.66486750   -2.57988956
 C                 -4.15470251   -3.47734345   -2.01955677
 C                 -1.46235175   -3.46434792    1.95045074
 C                 -7.50163351   -0.33611490    3.79716243
 C                 25.95860601    3.32384419    2.42366117
 C                  2.63875101    3.57523949   -0.73981682
 C                  5.92919781   -3.48909118    1.60213720
 C                -11.31643864   -3.38277823    2.38239264
 C                -21.15919935   -3.30460315    2.79047714
 C                 15.98734800    1.09252120    3.64367452
 C                 16.90007450   -3.46434913   -1.07817762
 C                  1.36881210    3.61946081   -0.08696217
 C                -12.47660393   -1.60378110    3.61984142
 C                 23.34094692   -0.54527197    3.63119398
 C                  1.19531013    1.49667348    3.40146437
 C                 -5.53331603   -1.96937311   -3.39575455
 C                  2.45211531    2.08495867    3.06172218
 C                 26.83204904   -3.44819770   -0.19055422
 C                -18.05272204   -0.05168541   -3.69051401
 C                 -3.87230752   -2.46111654    3.09284704
 C                -10.76373216    1.76767788   -3.06460321
 C                  2.20056788   -3.75808788    1.11496171
 C                -20.60370013    1.15456910   -3.28875861
 C                -23.62893254   -3.30438605    2.89423162
 C                -15.93810753    3.24152708    0.46948301
 C                 -7.35255502    3.09461488    1.58376359
 C                  1.30187876    3.38234624    1.32011374
 C                 21.01593191    3.33114442    2.19676187
 C                  0.17651900    3.49439196   -0.86181205
 C                  7.12719912   -3.72136520    0.86144738
 C                 20.24475434    0.59402987   -3.78460856
 C                 -7.89435505   -3.24657182   -2.44013083
 C                 17.10600050   -2.30366726    2.83386893
 C                 25.07052223    2.29163218   -3.25433021
 C                 16.40025209    2.33353483   -3.11350647
 C                  5.98684114   -2.64897966    2.75600981
 C                 12.31243246    1.86181115    3.31956389
 C                 -3.07279869   -1.79973021   -3.45273058
 C                -21.28814455   -4.49015381    0.25299850
 C                 11.38325552    3.07190582   -2.29460758
 C                 -9.81622511    3.09432584    1.46950308
 C                  4.09772885    1.51594407   -3.42316337
 C                -15.58936321    0.12026910   -3.69326238
 C                -20.02130834   -4.36832302    0.89397250
 C                 19.61933456   -1.13456454    3.49672064
 C                 21.23087037    3.56611355   -1.87468355
 C                -12.04210327    2.24118347   -2.63887657
 C                -18.83157115   -4.41597221    0.10775962
 C                  5.38002571    0.92940471   -3.65287288
 C                 13.16378488   -3.36054704   -1.56773414
 C                 -0.33404966   -3.97651376   -0.17198372
 C                -16.19589315   -2.18083075    3.42670017
 C                -22.34000758   -1.35378941    3.69467678
 C                -10.66494133    0.47268281   -3.65876980
 C                -11.01451804    3.29242978    0.72030718
 C                 -1.69365958   -3.35370882   -2.12952713
 C                 -7.40821208    2.26904090    2.74813621
 C                 -7.12163794    2.51834816   -2.45724139
 C                 23.38178306    0.87764028    3.68651652
 C                 -6.33713246   -2.40749370    3.16792664
 C                  6.46103608    2.80385698   -2.48748173
 C                 19.17051928   -1.57550694   -3.35467162
 C                -13.22360964    1.61185373   -3.13301903
 C                -11.13315493    1.78452257    3.08862322
 C                 -8.20426046    0.64944823   -3.63132262
 C                 13.68402189    3.84733340    0.53643748
 C                 24.55202579   -1.25971597    3.36560258
 C                 -6.61577360   -3.59749635   -1.90716466
 C                 15.03038831    3.60855008   -1.51253488
 C                 22.41397539    3.90602479   -1.16132939
 C                 15.22098668    1.62492567   -3.49457573
 C                -22.47994506   -4.40953849    1.03836646
 C                 22.22047861    2.83772489    2.77643620
 C                 15.62466774   -3.25449006   -1.68739510
 C                -11.84348378   -0.32779171   -3.76177970
 C                 -2.42458856    3.08511525    1.80598258
 C                 23.17117305   -3.40684719    0.72493561
 C                 -8.66679275    1.73210542    3.16036247
 C                 21.07455549    3.93892691    0.90580729
 C                 23.53327814    3.95410907    1.02487719
 C                  6.76773658   -1.10574908   -3.63928884
 C                  4.40920691   -2.52606018   -2.90530500
 C                -13.73097389   -2.23716846    3.36865324
 C                 22.03684442   -2.38882314    2.64934769
 C                 -7.99426610   -2.13699992   -3.33420360
 C                 -5.84319963    2.07718744   -2.91704341
 C                 -8.30369238    1.92343029   -2.99267990
 C                 25.47827960   -2.79298455   -2.14169610
 C                  5.48447455   -0.49074399   -3.76594467
 C                -14.74294600    3.08511684    1.23257857
 C                  8.45143587   -2.68869388    2.66349529
 C                 17.24382461    1.73856759    3.42527569
 C                 -6.38990598   -3.42946292    2.17125479
 C                  8.39288558   -3.48940286    1.48193613
 C                  5.18399393    3.16132433   -1.95592496
 C                 -0.82298512    1.17409603   -3.51940370
 C                -21.12117791   -2.07982505    3.52317075
 C                  9.51469034   -3.70945927   -0.69358768
 C                 15.94443892   -0.33217199    3.73077153
 C                 11.15764784    3.38448509    1.77452449
 C                 11.79018955   -2.06071592   -3.14563381
 C                 14.14807430   -0.57293454   -3.73652270
 C                -21.70114278   -1.01842546   -3.62095903
 C                  7.64549442    3.27904095   -1.84818967
 C                 21.63346620   -1.41007599   -3.41623203
 C                -19.84254486    0.01841768    3.69551284
 C                -18.58747803    0.68388972    3.53835337
 C                 22.60046539    2.12725082   -3.32752120
 C                 16.30579274    3.32450401   -2.09024290
 C                -23.22287600    3.07615488   -1.39548793
 C                  4.66386834   -3.74190608    0.98883091
 C                 -2.47789440    2.18209313    2.91158693
 C                -16.95947290    1.96663851   -2.81079218
 C                -10.01060366   -1.67137701    3.57791855
 C                  3.66061708    1.43309970    3.45188782
 C                -16.06948223    1.88067064    2.92396422
 C                 -5.07992214   -1.80517988    3.47944258
 C                 19.36073977   -3.37689510   -1.20537080
 C                -11.26687161   -2.29454403    3.30609023
 C                 19.56986157   -2.34644273    2.74348262
 C                 25.64428922   -3.37611978    0.58725470
 C                 -5.18939280   -3.78266377    1.48479804
 C                -24.80562779   -1.32421288    3.75572570
 C                 -4.74732241    3.32053121   -1.10212890
 C                 -7.54529021   -1.73878488    3.53088409
 C                 -9.27755813   -1.56135107   -3.58713906
 C                -20.51837231   -0.22020669   -3.66633189
 C                -18.65983784   -2.12806186    3.47629641
 C                 10.61043983   -2.68557520   -2.64090555
 C                 27.09542416    1.49141458    3.57487251
 C                -25.23993023   -3.22782362   -2.67956793
 C                 22.70354473    0.77167589   -3.77253000
 C                  4.96801844    3.04399969    2.12402526
 C                -21.87705998    1.70536428   -2.93821839
 C                -12.12954579    3.03439436   -1.45367972
 C                  9.71079226   -2.16044937    3.08355841
 C                -24.87765083   -3.83654497    2.46713322
 C                 12.76065384    1.45290799   -3.53991123
 C                -12.33991803    2.34405333    2.56933826
 C                 -9.66939028    3.13184253   -1.33742051
 C                 -5.43327480   -3.10856089   -2.53961411
 C                  9.84748181    1.92074198    3.26052037
 C                 11.68757758   -0.75153076   -3.70829147
 C                -15.10322140   -4.26527030    0.61796793
 C                -11.53853963   -3.82755090   -1.67433140
 C                  7.43243686    3.02319269    2.22547396
 C                 -3.38262080    2.22849589   -2.83791907
 C                  0.03949673    3.07493184    1.91409559
 C                 -5.74367674    0.82560627   -3.59855406
 C                 17.78566136    0.41291753   -3.79571151
 C                 14.51640654   -3.63373823    0.47295937
 C                 10.40449976   -0.12932083   -3.79093832
 C                 -2.28550326    3.40947857   -0.98261922
 C                  4.91715413    2.03257857    3.13148268
 C                -16.37232958   -4.34578391   -0.03140225
 C                -27.13114441    2.26562183    1.58422641
 H                -28.07973670    1.87463679    1.93829636
 C                -27.08512579    3.01091392    0.47369910
 H                -28.00846616    3.22950941   -0.04428758
 C                -26.85778907    2.73471433   -2.34219411
 H                -27.81148331    3.24379798   -2.24740366
 C                -26.79501150    1.57095149   -3.01615404
 H                -27.70561950    1.14050124   -3.41608226
 C                -25.97007915    0.78471647    3.15783979
 H                -26.93232527    0.33159922    3.36046755
 C                -26.01948510   -2.09174918    3.71922123
 H                -26.93916716   -1.65702894    4.09096334
 C                -26.05390861   -3.31267259    3.10436787
 H                -27.00090162   -3.82471951    2.98814372
 C                -26.18434508   -4.74200317    0.51684961
 H                -27.08162507   -4.93260036    1.09262972
 C                -26.27476142   -4.58148993   -0.83673466
 H                -27.24276584   -4.64807692   -1.31705760
 C                -26.50846234   -2.68068404   -3.08961715
 H                -27.40389634   -3.28040459   -2.98437413
 C                -26.61436621   -1.38248226   -3.48986228
 H                -27.59206309   -0.96757203   -3.69923674
 C                 27.22606945    4.29806131    0.46406972
 H                 28.13978424    4.43990377    1.02795476
 C                 27.29828981    4.20237303   -0.90541472
 H                 28.26623935    4.26941267   -1.38593265
 C                 27.49264227    2.46617578   -3.30726430
 H                 28.39498897    3.04777517   -3.16506548
 C                 27.59239864    1.19033058   -3.80238076
 H                 28.57136496    0.79300790   -4.03884266
 C                 27.80780140   -1.72248409   -3.28540141
 H                 28.71246463   -1.34069122   -3.74205124
 C                 27.90158611   -2.71116998   -2.34121405
 H                 28.87855463   -3.08985398   -2.06861289
 C                 28.07630890   -3.44342305    0.52362965
 H                 28.99100014   -3.70278775    0.00515325
 C                 28.14318135   -2.97953750    1.80888772
 H                 29.10970777   -2.87915156    2.28621987
 C                 28.29645325    0.71311933    3.75414216
 H                 29.24353585    1.22932191    3.86607154
 C                 28.25974788   -0.64431367    3.62603835
 H                 29.18494455   -1.20669249    3.64137151
 C                 27.12364528    2.76155392    2.98166440
 H                 28.09248771    3.18568023    2.74794954
 C                -24.66762233    2.40004204    1.86518387
 C                -24.58369974    3.14222607    0.66282799
 C                -25.82043624    3.63225551   -0.08113687
 C                -25.66137514    3.41067104   -1.73683256
 O                -25.42635620    4.71432818   -2.37917360
 H                -26.23475991    5.28018826   -2.23937865
 C                -25.97715229    5.16958144    0.13250059
 C                -27.18275925    5.80483878   -0.23801994
 C                -24.96787708    5.95752980    0.70249921
 C                -27.36101748    7.17147416   -0.06443832
 H                -28.00341050    5.23069112   -0.65027146
 C                -25.14181627    7.32657570    0.88422565
 H                -24.03717829    5.49993526    1.00042492
 C                -26.33435085    7.92192079    0.49758636
 H                -28.27475958    7.67403888   -0.34544420
 H                -24.37207864    7.94594338    1.32060317
 N                -26.52049345    9.35796788    0.68855160
 O                -25.55086303   10.00956457    1.21981268
 O                -27.64142104    9.85802371    0.30880150



==> anc/6-6_cnt_36cu_3-21G_b3lyp_optimized.xyz <==
480 
 
 C                 12.94936856   -1.52682546   -3.82750721
 C                -10.47888166    3.91054030    1.28842097
 C                 15.41426968    2.73727096    3.06914883
 C                -16.64994739    1.52643279    3.82644259
 C                -12.94936612    0.59149840   -4.07832973
 C                 21.58116317   -3.10183258    2.77429109
 C                -21.58106770   -1.54043825   -3.86613860
 C                 -8.01648233   -0.58753958    4.07205975
 C                 15.41427677    1.52760567    3.81818941
 C                 -6.77978976   -2.54709098    3.23371367
 C                 17.87681029   -1.28634351    3.90955283
 C                -20.35580065   -3.06378586    2.74233079
 C                 12.94937332    4.03391212   -0.84167124
 C                 -0.61836611   -3.82141799    1.52700293
 C                -17.87676600    3.06873858   -2.74252270
 C                 11.71548269    0.83676543    4.02726398
 C                  3.08070521    1.28868441   -3.90906892
 C                -21.58109686    2.57787856   -3.26724306
 C                 10.47887346    1.52686469    3.82351338
 C                 -1.84984310    4.07823686    0.59155651
 C                 19.11262438   -3.80415789    1.52317599
 C                -22.78188989   -0.55761510    4.17777372
 C                  5.54956161   -4.03381960    0.84161359
 C                -11.71548269    4.02726400   -0.83676542
 C                  4.31743538   -3.82076458    1.52705189
 C                 -0.61836829   -0.58830986    4.07320235
 C                 16.64995015    0.84154424    4.03294956
 C                  6.77979325   -3.82269926    1.52691671
 C                -21.58110416   -4.07372029    0.85188716
 C                -14.17792450   -1.28840161    3.91212531
 C                 15.41429767    1.28935626   -3.90527554
 C                 -0.61836615   -3.90843825   -1.28877373
 C                 21.58114819    0.59882180   -4.11849994
 C                  1.84984300    0.84161198    4.03385007
 C                 -9.24935557    1.28807596   -3.91432383
 C                 16.64994734    3.82644263   -1.52643279
 C                -14.17792159    2.54912626   -3.23497103
 C                 -3.08070998   -0.58866123    4.07371912
 C                -11.71547803    2.54390658   -3.23219630
 C                -19.11266698    2.72676258    3.05887478
 C                  5.54955859    1.28809427   -3.91438221
 C                -16.64996332   -4.07733826   -0.59128262
 C                -21.58109686   -2.57787856    3.26724305
 C                -15.41426962   -3.06914884    2.73727095
 C                 -4.31743210   -2.54534670    3.23286476
 C                  9.24935446   -0.59149660    4.07820872
 C                 -0.61836829    0.58830986   -4.07320234
 C                  0.61836830   -4.07320241   -0.58830986
 C                 21.58106950   -3.95399793   -1.29922722
 C                 11.71549279    3.06925261   -2.73828484
 C                -17.87680447   -3.23189780   -2.54793392
 C                 -3.08070395   -3.82204991    1.52695749
 C                 -6.77979330   -1.52691671   -3.82269928
 C                 21.58106950    3.95399794    1.29922721
 C                 -1.84984627   -2.74578269   -3.07256930
 C                 -9.24935885    1.52672777    3.82731539
 C                -14.17793477   -1.52697401   -3.82504348
 C                -19.11262438   -1.52317599   -3.80415788
 C                  8.01648498    4.02791490   -0.83726686
 C                 -4.31742965   -4.07267681   -0.58794767
 C                 16.64996327    0.59128264   -4.07733827
 C                 20.35579546   -1.52072227   -3.82022553
 C                 -5.54956166    0.84161357    4.03381957
 C                 20.35585743    2.54793973   -3.22691017
 C                 15.41427677   -1.52760567   -3.81818942
 C                 20.35580065   -2.74233083   -3.06378587
 C                -11.71549279   -2.73828485   -3.06925260
 C                -14.17794297    4.07638974    0.59013852
 C                 17.87681029    1.28634350   -3.90955284
 C                 10.47887383    2.74227349    3.07093021
 C                 -8.01648048    3.06963123   -2.73906480
 C                -16.64996332    4.07733827    0.59128262
 C                -21.58106950    1.29922720   -3.95399800
 C                  4.31743456    3.06991207   -2.73971299
 C                  4.31743538    3.82076458   -1.52705188
 C                 17.87677330    1.52495580    3.82264560
 C                  4.31742966   -0.58794767    4.07267679
 C                -15.41429476   -3.23200998   -2.54277731
 C                 16.64992972   -3.23524887   -2.55062792
 C                 -0.61836722   -3.23315244   -2.54592707
 C                  0.61836706    2.74029663    3.07017121
 C                 -4.31743472    1.28884617   -3.90779204
 C                 21.58109686    3.26724301    2.57787845
 C                  8.01648239   -4.07205982   -0.58753959
 C                  6.77979140   -0.83887799   -4.03005864
 C                 14.17793477    3.82504343   -1.52697401
 C                  3.08070997    4.07371912    0.58866121
 C                  6.77978976   -3.23371366   -2.54709091
 C                 10.47888166   -1.28842099    3.91054020
 C                -22.78204838   -3.33849720   -2.57125749
 C                 -8.01647974   -3.82006962    1.52710782
 C                 -3.08070603    3.07040886   -2.74088130
 C                 -8.01648233    0.58753959   -4.07205977
 C                  8.01648498   -4.02791489    0.83726687
 C                -22.78195001    3.17398705   -2.77268923
 C                  3.08070395    1.52695750    3.82204985
 C                 11.71548835    3.81914539   -1.52719540
 C                -19.11266841    4.05641990    0.58295087
 C                 -8.01648397   -3.90711601   -1.28891339
 C                  0.61836722   -2.54592710    3.23315243
 C                 21.58109686   -3.26724301   -2.57787846
 C                  8.01647979   -1.52710782   -3.82006963
 C                 -4.31743454    2.73971299    3.06991205
 C                 16.64994734   -3.82644263    1.52643279
 C                -14.17793715   -4.03207525    0.84025766
 C                -16.64995015   -4.03294955    0.84154423
 C                 -5.54955949   -3.23588182   -2.55121969
 C                  1.84984300   -0.84161198   -4.03385006
 C                 -1.84984627    2.74578269    3.07256931
 C                 19.11266841   -0.58295087    4.05641987
 C                  9.24935446    0.59149660   -4.07820872
 C                  3.08070684   -2.54649132    3.23343058
 C                  9.24935176   -3.23585954   -2.55118055
 C                 -0.61836722    3.23315244    2.54592708
 C                  9.24935552   -3.91432389   -1.28807596
 C                 14.17793477   -3.82504342    1.52697401
 C                -19.11264295   -4.01256806    0.83204460
 C                -16.64996586    2.74520562    3.07175991
 C                  9.24935176    3.23585954    2.55118055
 C                  1.84984624   -3.07256931    2.74578269
 C                  5.54955780   -2.74576835   -3.07255975
 C                -20.35585647    3.90680232    1.28212392
 C                 -1.84984303   -4.03385010    0.84161198
 C                -20.35579546    3.82022552   -1.52072229
 C                -15.41427677    3.81818944   -1.52760568
 C                -19.11262438    1.52317599    3.80415787
 C                 11.71548835   -3.81914539    1.52719541
 C                 -5.54955865    3.91438224    1.28809428
 C                -21.58114819    4.11850003    0.59882183
 C                -19.11261078    1.28585932   -3.89119731
 C                -22.78188989    0.55761510   -4.17777372
 C                -15.41427677   -3.81818943    1.52760567
 C                 -3.08070604   -3.07040885    2.74088128
 C                 -3.08070396    3.82204991   -1.52695749
 C                 -1.84984730    1.52670034    3.82739900
 C                 14.17792159    3.23497102    2.54912619
 C                 -1.84984535    2.55124613   -3.23587450
 C                 16.64996586    3.07175995   -2.74520566
 C                  3.08070603    2.74088127    3.07040883
 C                 15.41426930    4.07064293    0.58619472
 C                 12.94936538   -2.74589172   -3.07264778
 C                 12.94938052    2.55122932   -3.23601628
 C                 11.71548168   -3.90622741   -1.28901254
 C                  4.31743212    3.23286481    2.54534673
 C                -10.47887383    3.07093023   -2.74227354
 C                -16.64994739   -1.52643279   -3.82644259
 C                  3.08070997   -4.07371911   -0.58866120
 C                -22.78187624   -0.81409937   -4.13537197
 C                 11.71548269   -0.83676543   -4.02726398
 C                -12.94938057    3.23601629    2.55122929
 C                 -3.08070522    3.90906901    1.28868443
 C                 17.87676229    4.07318185    0.59074271
 C                  0.61836612    1.52700294    3.82141799
 C                 21.58106770    3.86613853   -1.54043826
 C                 -3.08071147    0.83844840    4.02951375
 C                 -9.24935181    2.55118053   -3.23585950
 C                  6.77978976    3.23371367    2.54709092
 C                 22.78187629    4.13537193   -0.81409935
 C                 20.35576678   -4.06896382   -0.59325330
 C                  8.01648239    4.07205983    0.58753960
 C                  1.84984308    0.59155651   -4.07823683
 C                 -0.61836705   -3.07017120    2.74029658
 C                 -5.54955785   -3.07255976    2.74576832
 C                -22.78195001   -3.17398705    2.77268921
 C                -17.87681029    3.90955291    1.28634349
 C                -17.87676600   -3.06873858    2.74252269
 C                 21.58110416    0.85188711    4.07372020
 C                  4.31742904   -0.83767423   -4.02851259
 C                 22.78189000   -4.17777369   -0.55761506
 C                 14.17793715    0.84025761    4.03207517
 C                  3.08071145    4.02951375   -0.83844837
 C                -10.47887346    3.82351348   -1.52686468
 C                 16.64993226    3.91353884    1.28775252
 C                -17.87677330    3.82264569   -1.52495581
 C                 21.58116317    3.10183256   -2.77429110
 C                -10.47888425   -0.83939879   -4.03063184
 C                 -6.77979140    4.03005873   -0.83887803
 C                 -5.54955992    0.59153519   -4.07820799
 C                 -5.54955780    3.07255975   -2.74576831
 C                -21.58106770    1.54043825    3.86613859
 C                  9.24935266    0.84161566    4.03381384
 C                -11.71548830    1.52719541    3.81914535
 C                 11.71548173    3.90622741    1.28901254
 C                -14.17792159   -2.54912626    3.23497103
 C                 -1.84984536   -2.55124612    3.23587451
 C                -12.94936538   -3.07264778    2.74589169
 C                  9.24935266   -0.84161567   -4.03381385
 C                -10.47887383   -3.07093024    2.74227354
 C                 12.94936856    1.52682545    3.82750720
 C                -22.78194953   -3.89654682    1.60593310
 C                -16.64993226    1.28775253   -3.91353879
 C                -12.94938163    3.91452083    1.28808217
 C                 -3.08071146   -0.83844839   -4.02951373
 C                 17.87677404    4.02875814   -0.84065431
 C                 -4.31743209    2.54534671   -3.23286476
 C                -12.94937332   -0.84167122   -4.03391208
 C                 -9.24936065   -2.74576034   -3.07251086
 C                 19.11261078   -3.89119732   -1.28585933
 C                  5.54955949    2.55121971   -3.23588179
 C                 17.87677404   -4.02875814    0.84065431
 C                 19.11264295   -0.83204459   -4.01256804
 C                 20.35576186    4.02438107   -0.84290708
 C                 -4.31742902    4.02851259   -0.83767421
 C                  3.08070395   -1.52695750   -3.82204984
 C                -16.64996586   -2.74520563   -3.07175992
 C                 20.35576683    4.06896382    0.59325329
 C                 16.64996327   -0.59128264    4.07733826
 C                  0.61836705   -2.74029662   -3.07017120
 C                  3.08070602   -2.74088128   -3.07040882
 C                  6.77979140    0.83887799    4.03005863
 C                 -9.24935451    4.07820874    0.59149659
 C                -20.35576683   -0.59325328    4.06896377
 C                  5.54955632    1.52670885    3.82738865
 C                -20.35576678    0.59325327   -4.06896377
 C                  9.24935552    3.91432388    1.28807596
 C                 10.47888425   -4.03063180    0.83939874
 C                 15.41429476    2.54277732   -3.23200998
 C                -21.58106956   -1.29922721    3.95399800
 C                  8.01648466    2.54469322   -3.23257122
 C                 22.78187629   -4.13537194    0.81409933
 C                -15.41427899   -0.83592920   -4.02653546
 C                 -1.84984303    4.03385009   -0.84161197
 C                 12.94937332   -4.03391213    0.84167124
 C                 12.94936538    2.74589171    3.07264777
 C                  1.84984721    3.91438253    1.28810217
 C                 -8.01648466   -3.23257124   -2.54469320
 C                -17.87681029   -3.90955292   -1.28634350
 C                 10.47887848    4.07490635    0.58946775
 C                -20.35579546   -3.82022552    1.52072228
 C                  4.31743472   -3.90779209   -1.28884617
 C                 -6.77979224   -1.28857309    3.90972017
 C                 17.87676600   -2.74252264   -3.06873856
 C                 -9.24935557   -1.28807596    3.91432383
 C                 21.58106770   -3.86613853    1.54043825
 C                -12.94936612   -0.59149841    4.07832973
 C                 -4.31742903   -4.02851261    0.83767423
 C                -22.78194953    3.89654683   -1.60593312
 C                 -5.54955955    3.23588181    2.55121969
 C                 -6.77979330    1.52691670    3.82269930
 C                  6.77979425    3.07064069   -2.74152420
 C                -15.41429767    3.90527554    1.28935625
 C                 15.41429481   -2.54277732    3.23200997
 C                -12.94937332    0.84167122    4.03391206
 C                 10.47888256    2.54777648   -3.23407237
 C                -12.94938163   -3.91452084   -1.28808218
 C                 -6.77979224    1.28857310   -3.90972015
 C                -21.58110416    4.07372030   -0.85188717
 C                  1.84984533   -3.23587454   -2.55124613
 C                 16.64996586   -3.07175995    2.74520565
 C                  0.61836807    4.02901974   -0.83805707
 C                -20.35585743    3.22691016    2.54793969
 C                 19.11266841    0.58295087   -4.05641988
 C                 21.58110416   -0.85188711   -4.07372022
 C                 -1.84984723   -1.28810216    3.91438247
 C                 20.35580065    2.74233083    3.06378587
 C                -15.41426925   -0.58619472    4.07064290
 C                  8.01648048   -2.73906485   -3.06963123
 C                 15.41429772   -1.28935626    3.90527553
 C                  0.61836830    4.07320241    0.58830987
 C                 22.78194958   -1.60593311   -3.89654677
 C                -10.47887848   -0.58946779    4.07490638
 C                 20.35585743   -2.54793973    3.22691017
 C                -17.87680447    3.23189780    2.54793392
 C                 19.11262438    3.80415789   -1.52317600
 C                  8.01648466   -2.54469324    3.23257124
 C                  8.01648397    1.28891340   -3.90711600
 C                  3.08071145   -4.02951374    0.83844838
 C                 -9.24935451   -4.07820873   -0.59149658
 C                -12.94938057   -3.23601627   -2.55122928
 C                 20.35585647   -1.28212393    3.90680233
 C                 16.64993226   -3.91353883   -1.28775253
 C                  6.77979129   -0.58903139    4.07429439
 C                  1.84984727   -3.82739904    1.52670034
 C                  5.54956161    4.03381962   -0.84161358
 C                  0.61836616   -1.28877373    3.90843823
 C                 17.87680442    2.54793387   -3.23189777
 C                 11.71548671    0.58701627   -4.07138261
 C                  6.77979425   -3.07064069    2.74152421
 C                -21.58116317    2.77429118    3.10183259
 C                 -3.08070998    0.58866122   -4.07371910
 C                 22.78189000    4.17777369    0.55761505
 C                  0.61836615    1.28877373   -3.90843823
 C                 22.78195006   -2.77268918   -3.17398703
 C                 14.17792450   -3.91212525   -1.28840161
 C                  1.84984624    3.07256932   -2.74578268
 C                 -9.24935271   -4.03381385    0.84161565
 C                 -4.31743537   -1.52705189   -3.82076454
 C                  4.31743456   -3.06991207    2.73971301
 C                -15.41429476    3.23200999    2.54277732
 C                -17.87676229    0.59074275   -4.07318189
 C                 21.58114819   -0.59882180    4.11849993
 C                 15.41426930   -4.07064292   -0.58619472
 C                -20.35585743   -3.22691017   -2.54793971
 C                  1.84984308   -0.59155651    4.07823684
 C                 14.17794509    3.07165650   -2.74368672
 C                 19.11266703   -3.05887480    2.72676257
 C                  5.54955992   -4.07820805   -0.59153520
 C                 -4.31743536    1.52705189    3.82076452
 C                -10.47888425    0.83939878    4.03063181
 C                -15.41429767   -3.90527555   -1.28935625
 C                 20.35579546    1.52072227    3.82022552
 C                 -8.01648493    0.83726684    4.02791483
 C                 -3.08070685    3.23343061    2.54649135
 C                  8.01648048    2.73906485    3.06963124
 C                 -8.01648493   -0.83726686   -4.02791484
 C                  3.08070684    2.54649131   -3.23343056
 C                 12.94936607   -4.07832978   -0.59149842
 C                 -5.54955992   -0.59153519    4.07820799
 C                  4.31742904    0.83767423    4.02851258
 C                -21.58114819   -4.11850003   -0.59882185
 C                  5.54955992    4.07820806    0.59153521
 C                 -6.77979425   -2.74152424   -3.07064069
 C                  5.54955627   -1.52670885   -3.82738864
 C                -10.47887848    0.58946778   -4.07490637
 C                 -6.77979134   -4.07429445   -0.58903141
 C                 -5.54955859   -3.91438223   -1.28809427
 C                -11.71548671    4.07138264    0.58701626
 C                 19.11261866   -3.22138712   -2.53303909
 C                 11.71548671   -0.58701627    4.07138262
 C                 19.11261866    3.22138713    2.53303907
 C                -11.71547808   -2.54390659    3.23219631
 C                -15.41426925    0.58619472   -4.07064291
 C                -19.11266841   -4.05641990   -0.58295088
 C                -22.78204838    3.33849719    2.57125748
 C                -17.87676229   -0.59074276    4.07318189
 C                 11.71549279   -3.06925262    2.73828485
 C                -17.87677330   -3.82264569    1.52495580
 C                 -0.61836807   -0.83805707   -4.02901967
 C                -22.78187624    0.81409937    4.13537197
 C                -11.71548168    1.28901254   -3.90622737
 C                 -1.84984730   -1.52670033   -3.82739900
 C                -12.94936538    3.07264778   -2.74589169
 C                 -4.31743470   -1.28884617    3.90779203
 C                 14.17794297    0.59013848   -4.07638965
 C                 -5.54955632   -3.82738864    1.52670884
 C                 -9.24936065    2.74576034    3.07251086
 C                 -8.01648466    3.23257124    2.54469319
 C                 -3.08070522   -3.90906899   -1.28868441
 C                -19.11266698   -2.72676259   -3.05887479
 C                -11.71548168   -1.28901254    3.90622736
 C                 14.17794297   -0.59013848    4.07638964
 C                 -0.61836615    3.90843825    1.28877375
 C                  4.31743212   -3.23286481   -2.54534672
 C                 20.35585647    1.28212393   -3.90680234
 C                 19.11264295    0.83204458    4.01256802
 C                 10.47888425    4.03063181   -0.83939873
 C                -16.64992972    2.55062789   -3.23524885
 C                  4.31742966    0.58794766   -4.07267678
 C                 19.11266703    3.05887479   -2.72676258
 C                 14.17792159   -3.23497101   -2.54912620
 C                 12.94936607    4.07832979    0.59149842
 C                  6.77979325    3.82269927   -1.52691670
 C                 15.41427899    4.02653548   -0.83592920
 C                 22.78204843   -2.57125745    3.33849714
 C                -21.58116317   -2.77429119   -3.10183260
 C                -20.35580065    3.06378586   -2.74233080
 C                 16.64995015   -0.84154425   -4.03294957
 C                  6.77979224    3.90972013    1.28857311
 C                -14.17794297   -4.07638972   -0.59013852
 C                -19.11261861   -2.53303910    3.22138713
 C                -10.47888256    3.23407242    2.54777653
 C                 -9.24935181   -2.55118055    3.23585952
 C                 -5.54955632    3.82738863   -1.52670883
 C                -14.17792450    1.28840160   -3.91212531
 C                 10.47887383   -2.74227349   -3.07093021
 C                -20.35576186   -0.84290706   -4.02438102
 C                  4.31743473    3.90779209    1.28884618
 C                -17.87677404   -0.84065435   -4.02875817
 C                -16.64995015    4.03294956   -0.84154423
 C                -12.94936861    3.82750720   -1.52682546
 C                 14.17793715   -0.84025761   -4.03207518
 C                 -0.61836806    0.83805707    4.02901968
 C                 11.71547808    3.23219632    2.54390659
 C                 22.78204843    2.57125745   -3.33849716
 C                 19.11261078    3.89119733    1.28585932
 C                  0.61836722    2.54592710   -3.23315242
 C                  1.84984727    3.82739905   -1.52670032
 C                -19.11264295    4.01256806   -0.83204460
 C                -20.35585647   -3.90680232   -1.28212393
 C                 14.17794509   -3.07165650    2.74368672
 C                -22.78204018   -3.98785826   -1.36223219
 C                 17.87680447   -2.54793387    3.23189777
 C                -14.17793715    4.03207524   -0.84025766
 C                -22.78204018    3.98785825    1.36223218
 C                 -4.31743455   -2.73971300   -3.06991204
 C                  1.84984721   -3.91438252   -1.28810216
 C                 -4.31742964    4.07267679    0.58794766
 C                  9.24935880    3.82731545   -1.52672776
 C                 22.78195006    2.77268919    3.17398702
 C                 -8.01648397    3.90711601    1.28891340
 C                  0.61836612   -1.52700294   -3.82141798
 C                 12.94938052   -2.55122932    3.23601628
 C                -10.47888256   -3.23407241   -2.54777652
 C                 22.78204023    1.36223218   -3.98785819
 C                 -6.77979129    4.07429448    0.58903143
 C                 -8.01647974    3.82006963   -1.52710782
 C                 -8.01648048   -3.06963124    2.73906482
 C                 15.41427899   -4.02653548    0.83592920
 C                -10.47887346   -3.82351349    1.52686469
 C                 -5.54956161   -0.84161357   -4.03381955
 C                 -0.61836611    3.82141800   -1.52700292
 C                  5.54955780    2.74576834    3.07255975
 C                -11.71548671   -4.07138263   -0.58701625
 C                  8.01648403   -1.28891340    3.90711601
 C                 -1.84984724    1.28810217   -3.91438247
 C                  9.24936060    3.07251089   -2.74576035
 C                 -3.08070685   -3.23343061   -2.54649133
 C                -10.47888166   -3.91054030   -1.28842097
 C                 -6.77979425    2.74152428    3.07064070
 C                -17.87677410    0.84065434    4.02875816
 C                 10.47887848   -4.07490634   -0.58946775
 C                 -6.77978976    2.54709097   -3.23371367
 C                  6.77979224   -3.90972012   -1.28857310
 C                  0.61836807   -4.02901973    0.83805708
 C                  3.08070521   -1.28868442    3.90906893
 C                 10.47887346   -1.52686469   -3.82351338
 C                -14.17794509   -2.74368679   -3.07165652
 C                -15.41426962    3.06914884   -2.73727095
 C                 12.94938158    1.28808218   -3.91452085
 C                 16.64992972    3.23524887    2.55062791
 C                -19.11261861    2.53303910   -3.22138713
 C                  5.54955949   -2.55121972    3.23588181
 C                  5.54955859   -1.28809427    3.91438223
 C                 -1.84984311   -4.07823687   -0.59155651
 C                  8.01647979    1.52710782    3.82006963
 C                 22.78194958    1.60593311    3.89654676
 C                -11.71548269   -4.02726400    0.83676543
 C                 14.17792450    3.91212526    1.28840161
 C                  9.24936060   -3.07251089    2.74576036
 C                -20.35576186    0.84290706    4.02438101
 C                -14.17794509    2.74368678    3.07165651
 C                 -9.24935271    4.03381386   -0.84161565
 C                -11.71549279    2.73828484    3.06925259
 C                -14.17793477    1.52697401    3.82504348
 C                 10.47888166    1.28842098   -3.91054019
 C                 22.78204023   -1.36223218    3.98785817
 C                -16.64992972   -2.55062789    3.23524885
 C                 17.87676229   -4.07318186   -0.59074272
 C                 11.71547808   -3.23219632   -2.54390659
 C                 12.94938158   -1.28808218    3.91452085
 C                 10.47888256   -2.54777648    3.23407237
 C                 20.35576186   -4.02438108    0.84290708
 C                 17.87677330   -1.52495580   -3.82264561
 C                 -6.77979145   -4.03005870    0.83887802
 C                -16.64993226   -1.28775253    3.91353880
 C                -12.94936861   -3.82750720    1.52682546
 C                 -0.61836705    3.07017121   -2.74029659
 C                 15.41426968   -2.73727095   -3.06914883
 C                -19.11261078   -1.28585932    3.89119731
 C                 17.87676600    2.74252264    3.06873855
 C                  9.24935880   -3.82731545    1.52672777
 C                -15.41427899    0.83592920    4.02653545
 C                  1.84984533    3.23587454    2.55124614
 C                 -9.24935885   -1.52672777   -3.82731539
 C                -11.71548830   -1.52719541   -3.81914535
 C                  6.77979129    0.58903139   -4.07429438
 H                -23.72585029   -1.08040850    4.26493458
 H                -23.72603805   -3.15228949   -3.06742053
 H                -23.72588548    2.95770166   -3.25660941
 H                -23.72585029    1.08040850   -4.26493458
 H                -23.72581367   -1.34132325   -4.19006374
 H                 23.72581373    4.19006378   -1.34132330
 H                -23.72588548   -2.95770165    3.25660940
 H                 23.72585029   -4.26493470   -1.08040856
 H                -23.72591734   -4.23322689    1.19660768
 H                 23.72581373   -4.19006379    1.34132329
 H                -23.72591734    4.23322690   -1.19660770
 H                 23.72591734   -1.19660773   -4.23322697
 H                 23.72585029    4.26493470    1.08040855
 H                 23.72588554   -3.25660946   -2.95770172
 H                -23.72603805    3.15228947    3.06742051
 H                -23.72581367    1.34132324    4.19006374
 H                 23.72603810   -3.06742056    3.15228948
 H                 23.72603810    3.06742055   -3.15228949
 H                -23.72601074   -4.29861037   -0.93289234
 H                -23.72601074    4.29861036    0.93289232
 H                 23.72588554    3.25660947    2.95770171
 H                 23.72601074    0.93289233   -4.29861042
 H                 23.72591734    1.19660772    4.23322696
 H                 23.72601074   -0.93289233    4.29861039

